Analytic continuation of harmonic sums with purely imaginary indices near the integer values

We present a simple algebraic method for the analytic continuation of harmonic sums with integer real or purely imaginary indices near negative and positive integers. We provide a MATHEMATICA code for exact expansion of harmonic sums in a small parameter near these integers. As an application, we consider the analytic continuation of the anomalous dimension of twist-1 operators in ABJM model, which contains the nested harmonic sums with purely imaginary indices. We found that in the BFKL-like limit the result has the same single-logarithmic behavior as in N=4 SYM and QCD, however, we did not find a general expression for the ``BFKL Pomeron'' eigenvalue in this model. For the slope function, we found full agreement with the expansion of the known general result and give predictions for the first three perturbative terms in the expansion of the next-to-slope function. The proposed method of analytic continuation can also be used for other generalization of the nested harmonic sums.

==> anc/ACHSI.m <==
(* Definition of nested harmonic sums *)


HS[a_, jList__, (n_)?IntegerQ] := HS[a, jList, n] = Sum[((a/Abs[a])^i/i^Abs[a])*HS[jList, i], {i, 1, n}]; 
HS[a_, (n_)?IntegerQ] := HS[a, n] = Sum[(a/Abs[a])^i/i^Abs[a], {i, 1, n}]; 


(* Convert Euler-Zagier sums to usual nested harmonic sums *)


ZSToHS[X_] := Block[{subdiv}, 
   subdiv = ((Flatten[#1, 1] & )[((#1 //. {i___, 0, i2_ /; i2 != 0, i3___} :> {i, Sign[i2]*(Abs[i2] + 1), i3} //. 
             {i___, 0, i2_ /; i2 != 0} :> {i, Sign[i2]*(Abs[i2] + 1)} & ) /@ #1 & )[((DeleteCases[#1, {__, 0}] & ) /@ #1 & )[
          (Tuples[{0, 1}, #1] & ) /@ Range[Length[X], Length[X]]]]] & )[X]; 
    subdiv = ((Table[X[[1 + Sum[{##1}[[k]], {k, 1, i - 1}] ;; Sum[{##1}[[k]], {k, 1, i}]]], {i, 1, Length[{##1}]}] & )[
        Sequence @@ #1] & ) /@ subdiv; subdiv = ((Plus @@ Abs[#1]*Times @@ Sign[#1] & ) /@ #1 & ) /@ subdiv; 
    (Plus @@ (#1 /. S[0] -> 0) & )[((-1)^(1 + Length[#1])*(#1 /. {i__} :> S[i]) & ) /@ subdiv*(-1)^(1 + Length[subdiv[[-1]]])]]


(* Convert nested harmonic sums to combination of Psi-functions and MZV's *)


SToPsi[X_] := (Plus @@ #1 & )[((-1)^Length[X /. Subscript[S, d__] :> {d}]*#1 /. Subscript[\[Zeta], a__] :> 
        Subscript[\[Zeta], Sequence @@ Reverse[{a}]] & )[
     (#1 /. {a_, b___} :> (-1)^Length[{a, b}]*Subscript[\[Zeta], Sequence @@ a]*Sequence @@ (Subscript[\[Zeta], Sequence @@ #1] & ) /@ 
             {b} - (-1)^Length[{a, b}]*Subscript[S, Sequence @@ a]*Sequence @@ (Subscript[\[Zeta], Sequence @@ #1] & ) /@ 
             {b} & ) /@ ((Table[(X /. Subscript[S, d__] :> {d})[[1 + Sum[{##1}[[k]], {k, 1, i - 1}] ;; 
             Sum[{##1}[[k]], {k, 1, i}]]], {i, 1, Length[{##1}]}] & )[Sequence @@ #1] & ) /@ 
       (#1 //. {a___, 0, i_ /; i != 0, b___} :> {a, i + 1, b} & ) /@ (DeleteCases[#1, {___, 0}] & )[
         Tuples[{0, 1}, Length[X /. Subscript[S, d__] :> {d}]]]]]; 


(* Extract Li({1},{1}) from multiple polylogarithm *)


Li1Extract[X_] := FixedPoint[
    Expand[#1 /. Li[1, a__] :> ((-(Plus @@ #1 & )[((#1 /. {b__} :> Li[b] & ) /@ #1 & )[(((#1 + Abs[{a}])*Sign[{a}] & ) /@ 
                  #1 & )[Permutations[Join[Range[Length[{a}] - 1]*0, {1}]]]]] + Li1*Li[a] - 
            Sum[Li[Sequence @@ Insert[{a}, 1, i]], {i, 2, Length[{a}] + 1}])/If[Split[{a}][[1]][[1]] == 1, 
            Length[Split[{a}][[1]]] + 1, 1] /. Li[Sequence @@ Join[{1}, Split[{a}][[1]]], c___] :> 0) /. 
       Subscript[S, i__] :> (-1)^(Length[{i}] + 1)*Li[{i}]] & , X]; 


(* MZV's substitution *)


ZetaSubs[X_] := (Collect[#1, w] & )[
   Expand[
    X /. Subscript[\[Zeta], a__] :> Li[a] /. \[Zeta][a__] :> Li[a] /. Li[1, a__] :> Li1Extract[Li[1, a]] /. Li[a__] :> Re[Li[a]] + 
                I*Im[Li[a]] /. DLiSubsRe /. DLiSubsIm /. Re[Li[a__]] :> Re[Li[Sequence @@ Conjugate[{a}]]] /. 
          Im[Li[a__]] :> -Im[Li[Sequence @@ Conjugate[{a}]]] /. DLiSubsRe /. DLiSubsIm /. Zeta[3] -> z3 /. Zeta[5] -> z5 /. 
     Zeta[7] -> z7]]


(* Differentation of Z-sums, harmonic sums or MZV over w *)


SDiffW[X_, a1__, sign_, wExp_] := 
   (Plus @@ ({1, w, w^2/2, w^3/6, w^4/24, w^5/5!, w^6/6!, w^7/7!, w^8/8!, w^9/9!}[[1 ;; wExp + 1]]*
         FoldList[Expand[#1 /. S[i__] :> Expand[(Plus @@ #1 & )[((#1 /. {ii__, F[a_]} :> (-1)^sign*a*S[Sequence @@ ii] & ) /@ 
                   #1 & )[({(Abs[{i}] + #1)*Sign[{i}], F[Plus @@ Abs[{i}*#1]]} & ) /@ Permutations[PadLeft[{1}, 
                    Length[{i}]]]]]]] & , #1, {w, w^2, w^3, w^4, w^5, w^6, w^7, w^8, w^9}[[1 ;; wExp]]]) & ) /@ 
      (S[a1] + aa0*S[1]) /. aa0 -> 0 /. S[i__] :> X[i]; 


(* Analytic continuation of Psi-function *)


PsiAC[X_, (r_)?IntegerQ, (r0_)?NonNegative, ord:_?NonNegative:0] := Block[{RRR1, RRR2, RRR3, RRR4, a00}, 
    RRR1 = X + a00 /. S[a__] :> Subscript[S, a]; 
     RRR1 = Expand[RRR1 /. Subscript[\[Zeta], a__] :> Li[a] /. Li[1, a__] :> Li1Extract[Li[1, a]] /. Li[a__] :> ZetaSubs[Li[a]]]; 
     If[r < 0, RRR2 = ((CoefficientList[#1/w^Exponent[#1, w, Min], w, ord + 1 - Exponent[#1, w, Min]] . 
             Table[w^i, {i, Exponent[#1, w, Min], 0 + ord}] & )[(#1 /. ZS[i__] :> ZSToHS[{i}] & )[
            #1 /. Subscript[S, a__] :> (Times @@ Sign[{a}]^r0*(Sum[Subscript[ZS, Abs[{0, a}[[i]]], Sequence @@ Conjugate[
                              {0, a}[[1 ;; i - 1]]]]*(1/w^Abs[{0, a}[[i]]])*Subscript[\[Zeta], Abs[{0, a}[[i]]], Sequence @@ 
                             Reverse[{0, a}[[i + 1 ;; Length[{a}] + 1]]]], {i, 1, Length[{a}] + 1}] + Sum[Subscript[ZS, 
                            Abs[{0, a}[[i]]], Sequence @@ Conjugate[{0, a}[[1 ;; i]]]]*Subscript[\[Zeta], Abs[{0, a}[[i]]], 
                            Sequence @@ Reverse[{0, a}[[i + 1 ;; Length[{a}] + 1]]]], {i, 1, Length[{a}] + 1}]))/
                       Times @@ Sign[{1, a}[[1 ;; Length[{a}] + 1]]]^r /. Subscript[ZS, i_, 0, a__] :> Subscript[ZS, i, a] /. 
                   Subscript[\[Zeta]] -> 1 /. Subscript[\[Zeta], i_] :> 1 /. Subscript[ZS, i_, 0] -> 1 /. Subscript[ZS, 0] -> 0 /. 
               Subscript[ZS, k_, i__] :> (-1)^Plus @@ Abs[{i}]*Subscript[ZS, k, i] /. Subscript[\[Zeta], k_, a1__] :> SDiffW[\[Zeta], 
                a1, 1, k + 0 + ord] /. Subscript[ZS, k_, a1__] :> SDiffW[ZS, a1, 0, k + 0 + ord]]] & ) /@ RRR1; , 
      RRR2 = ((CoefficientList[#1/w^Exponent[#1, w, Min], w, ord + 1 - Exponent[#1, w, Min]] . 
            Table[w^i, {i, Exponent[#1, w, Min], 0 + ord}] & )[
          #1 /. Subscript[S, a__] :> (Times @@ Sign[{a}]^r0/Times @@ Sign[{1, a}[[1 ;; Length[{a}] + 1]]]^r)*
                    Sum[Subscript[S, Abs[{0, a}[[i]]], Sequence @@ {0, a}[[1 ;; i]]]*Subscript[\[Zeta], Abs[{0, a}[[i]]], 
                       Sequence @@ Reverse[{0, a}[[i + 1 ;; Length[{a}] + 1]]]], {i, 1, Length[{a}] + 1}] /. 
                 Subscript[S, i_, 0, a__] :> Subscript[S, i, a] /. Subscript[\[Zeta]] -> 1 /. Subscript[\[Zeta], i_] :> 1 /. 
              Subscript[S, i_, 0] -> 1 /. Subscript[S, k_, i__] :> (-1)^Length[{i}]*Subscript[S, k, i] /. 
            Subscript[\[Zeta], k_, a1__] :> SDiffW[\[Zeta], a1, 1, ord + k + 0] /. Subscript[S, k_, a1__] :> 
            SDiffW[S, a1, 1, ord + k + 0]] & ) /@ RRR1]; 
     RRR4 = ((Collect[#1, w] & )[Expand[#1 /. Subscript[\[Zeta], a__] :> Li[a] /. \[Zeta][a__] :> Li[a] /. 
            Li[1, a__] :> Li1Extract[Li[1, a]] /. Li[a__] :> ZetaSubs[Li[a]]]] & ) /@ RRR2; RRR4 /. a00 -> 0]; 


(* Analytic continuation of nested harmonic sum *)


HSAC[X_, (r_)?IntegerQ, (r0_)?NonNegative, ord:_?NonNegative:0] := Block[{RRR1, RRR2, RRR3, RRR4, a00}, 
    RRR1 = X + a00 /. S[a__] :> Subscript[S, a]; 
     RRR1 = (#1 /. S[i__] :> Subscript[S, i] /. Subscript[S, a__] :> SToPsi[#1] + a00 & )[X]; 
     RRR1 = Expand[RRR1 /. Subscript[\[Zeta], a__] :> Li[a] /. Li[1, a__] :> Li1Extract[Li[1, a]] /. Li[a__] :> ZetaSubs[Li[a]]]; 
     If[r < 0, RRR2 = ((CoefficientList[#1/w^Exponent[#1, w, Min], w, ord + 1 - Exponent[#1, w, Min]] . 
             Table[w^i, {i, Exponent[#1, w, Min], 0 + ord}] & )[(#1 /. ZS[i__] :> ZSToHS[{i}] & )[
            #1 /. Subscript[S, a__] :> Times @@ Sign[{a}]^r0*(Sum[(Subscript[ZS, Abs[{0, a}[[i]]], Sequence @@ Conjugate[
                              {0, a}[[1 ;; i - 1]]]]*(1/w^Abs[{0, a}[[i]]])*Subscript[\[Zeta], Abs[{0, a}[[i]]], Sequence @@ 
                             Reverse[{0, a}[[i + 1 ;; Length[{a}] + 1]]]])/Times @@ Sign[{1, a}[[1 ;; Length[{a}] + 1]]]^r, 
                         {i, 1, Length[{a}] + 1}] + Sum[(Subscript[ZS, Abs[{0, a}[[i]]], Sequence @@ Conjugate[{0, a}[[
                               1 ;; i]]]]*Subscript[\[Zeta], Abs[{0, a}[[i]]], Sequence @@ Reverse[{0, a}[[i + 1 ;; Length[{a}] + 
                                 1]]]])/Times @@ Sign[{1, a}[[1 ;; Length[{a}] + 1]]]^r, {i, 1, Length[{a}] + 1}]) /. 
                    Subscript[ZS, i_, 0, a__] :> Subscript[ZS, i, a] /. Subscript[\[Zeta]] -> 1 /. Subscript[\[Zeta], i_] :> 1 /. 
                 Subscript[ZS, i_, 0] -> 1 /. Subscript[ZS, 0] -> 0 /. Subscript[ZS, k_, i__] :> (-1)^Plus @@ Abs[{i}]*
                 Subscript[ZS, k, i] /. Subscript[\[Zeta], k_, a1__] :> SDiffW[\[Zeta], a1, 1, k + 0 + ord] /. 
             Subscript[ZS, k_, a1__] :> SDiffW[ZS, a1, 0, k + 0 + ord]]] & ) /@ RRR1; , 
      RRR2 = ((CoefficientList[#1/w^Exponent[#1, w, Min], w, ord + 1 - Exponent[#1, w, Min]] . 
            Table[w^i, {i, Exponent[#1, w, Min], 0 + ord}] & )[
          #1 /. Subscript[S, a__] :> Times @@ Sign[{a}]^r0*Sum[Conjugate[Times @@ Sign[{1, a}[[1 ;; Length[{a}] + 1]]]^r]*
                      Subscript[S, Abs[{0, a}[[i]]], Sequence @@ {0, a}[[1 ;; i]]]*Subscript[\[Zeta], Abs[{0, a}[[i]]], 
                       Sequence @@ Reverse[{0, a}[[i + 1 ;; Length[{a}] + 1]]]], {i, 1, Length[{a}] + 1}] /. 
                 Subscript[S, i_, 0, a__] :> Subscript[S, i, a] /. Subscript[\[Zeta]] -> 1 /. Subscript[\[Zeta], i_] :> 1 /. 
              Subscript[S, i_, 0] -> 1 /. Subscript[S, k_, i__] :> (-1)^Length[{i}]*Subscript[S, k, i] /. 
            Subscript[\[Zeta], k_, a1__] :> SDiffW[\[Zeta], a1, 1, ord + k + 0] /. Subscript[S, k_, a1__] :> 
            SDiffW[S, a1, 1, ord + k + 0]] & ) /@ RRR1]; 
     RRR4 = ((Collect[#1, w] & )[Expand[#1 /. Subscript[\[Zeta], a__] :> Li[a] /. \[Zeta][a__] :> Li[a] /. 
            Li[1, a__] :> Li1Extract[Li[1, a]] /. Li[a__] :> ZetaSubs[Li[a]]]] & ) /@ RRR2; RRR4 /. a00 -> 0]; 


(* Numerical values for MZV's basis *)


LiNSubs = {pi -> Pi, ln2 -> Log[2], Ctl -> Catalan, z3 -> Zeta[3], z5 -> Zeta[5], z7 -> Zeta[7], 
    LiB[4*I] -> -0.05918955184357786984853145215459511968299419268305537776518`57.77224505170361 + 
      0.9889445517411053361084226332283778213158608870627339107826`57.995171942205936*I, 
    LiB[4, 2*I] -> -0.00475955868842669948118401615497756362887`38.67756668632002 + 
      0.0815587712048629044634631776225347442153`38.91147067391131*I, 
    h51 -> 0.0263991487931169469330181070029485264681`38.42158992382392, 
    LiB[-3, 1] -> 0.087785671568655302036593294997761934215`37.94342363587785, 
    LiB[6*I] -> -0.01539923580152242350153811319507741032834`39.187499169186026 + 
      0.99868522221843813544160078786020654972`37.999428623565656*I, 
    LiB[I, 2] -> -0.298705034921163735856956426052342770049`38.4752425430596 - 
      0.251642673723681485818149008322272549553`38.40078429095134*I, 
    LiB[4, I] -> -0.0091707767320637952990556846942744731868`37.962406120420674 + 
      0.080142872534724636297079750787306114955`37.90386490465049*I, 
    LiB[-4, 1, I] -> -3.5194159823794052238109141142213903834`37.54647060192326/10^4 - 
      0.00396858658940565723915790628376184176525`38.59863586048664*I, 
    LiB[4, -1, I] -> 8.75355178832322569065429805191313716091`39.942184305489185^(-4) + 
      0.00785917397886717568503497550440284602056`38.895376902875114*I, 
    LiB[4, 1, I] -> -0.00196763562193112434227417225306515386465`38.29394467639394 + 
      0.0137039745043958398710699042796718346532`38.13684654197362*I, 
    LiB[4*I, 1] -> -0.0566564275202288187375878772261577802195`38.75324918654225 - 
      0.0159224649280626336788470277472325206078`38.20201030095129*I, 
    LiB[-5, 1] -> 0.0263991487931169469330181070029485264681`38.42158992382392, 
    LiB[2, 1, I] -> -0.14328680042300980128626359072163973632843274615832664943932`58.15620618504158 + 
      0.491916668391324712806673685954933109580974021604099588724`56.69189153869621*I, 
    LiB[2, 1, 1, I] -> -0.13712201945929262485871793703783696069651822823179341644624`58.137107200681584 + 
      0.4621522724357310014686741712366619832193208548560201572003`57.66478509283486*I, 
    LiB[2, 1, 1, 1, I] -> -0.1344068360168038616574434830967013878050678755919938164571`57.12842135777195 + 
      0.4496565526413260472689714051608322155368142681463338261134`57.652880926572415*I, 
    LiB[-3, 1, 1] -> -0.009601568443129832539131914818197563243143333703941384522172`57.98234218205605, 
    LiB[-3, 1, 1, 1] -> 9.735160970134322584125536121292948501614440645244705498673`57.98834313694112/10^4, 
    LiB[-5, 1, 1] -> -0.001391501527021570438771007077797005967829168329607891234802`57.14348368726128, 
    LiB[-3, 3, 1] -> -0.002846983127398445841673073954995295846898359751359146442941`57.454384893315044, 
    LiB[3, 1, I] -> -0.01298066457366043525006138977435384436689350737853131575757`57.11329692769433 + 
      0.0640339458745392341231781912102019674112175113356804939768`56.80641026457191*I, 
    LiB[4, 2, I] -> -5.696671984981152823683830170188572852917893794442466930384`57.755621213451086/10^4 + 
      0.006047498097942344507069492741111173089970136583263615873458`57.78157574043974*I, 
    LiB[5, -1, I] -> 1.9759608778997365186687791340594202562661058461762793654525`58.29577834172911/10^4 + 
      0.002393289381472520560596778305716911368593432758954501705686`57.37899521394079*I, 
    LiB[5, 1, I] -> -3.629592557464402040233020522640435946705099144527285341203`57.55985787573133/10^4 + 
      0.0035342218120231454781100826287343802513886374485730277493695`58.548293802871555*I, 
    LiB[3, 1, 1, I] -> -0.00559598159593770678172220515526388480601012478126286728796`56.74787627751461 + 
      0.02602568347716851193463464527425658683870058406423075696561`57.415402143618316*I, 
    LiB[-3, 1, 1, 1, 1] -> -8.87326230987968453518381597051962404439333643339427870928`56.948083320248735/10^5, 
    LiB[3, 1, 1, I, 1] -> -0.0049329499882850801066268948546193202707763438974294968417`55.693106712477764 - 
      0.002767241639335747717460633764290600282054618974042215995418`57.44204708398669*I, 
    LiB[3, 1, 1, 1, I] -> -0.002563669122542831755974328360232720133175976256853466590926`57.40886197266949 + 
      0.011576022514817036110478752417522326258838173347921518154438`58.06355936279407*I, 
    LiB[6*I, -1] -> 0.015436008361279471438848267041650812156794710794150044384212`58.18853500514531 + 
      (6.528540118896918375004891993259501883103855721672308084725`57.81481607726435*I)/10^4, 
    LiB[6*I, 1] -> -0.015218565646471566292404018823528090755102329850867338148478`58.18237372200241 - 
      0.0019411939935331449052635479564949254682610246851043504127453`58.28806893884588*I, 
    LiB[6, I] -> -8.358393401805053447034719738203348190810523632006907431064`57.9221228080869/10^4 + 
      0.017234297599378097612817184571442678069836059529207575116856`58.2363935880091*I, 
    LiB[-4, I, I, I] -> -5.49546480707947139181381971937666949155510661853885188946`56.74000443099295/10^4 + 
      (1.0408431379283295163192777223234905668106618115787739791863`58.017385283338314*I)/10^4, 
    LiB[4, 1, -1, I] -> 2.080580056775676674258301910508292477518967478439493488299`57.318184431278695/10^4 + 
      0.001663749305476299499318735940146209318397417803572415815424`57.221087887188745*I, 
    LiB[4, 1, I, -1] -> 0.001997547079836816716336285825990290853607514547282299398675`57.30049702391714 + 
      (2.5563291578137732195548878618731192872201491232542728109625`58.40761677367199*I)/10^4, 
    LiB[4, 1, I, 1] -> -0.0018245591066361902857762303240108998468180770590631650218576`58.26115793690875 - 
      (7.437536889916049552135296470853711043081697731584785013085`57.871429132827*I)/10^4, 
    LiB[4, 1, 1, I] -> -4.985167818536110494308633929506419556285038547913295836376`57.69767978279561/10^4 + 
      0.003120826802164334734321908237730490614504753220460871120939`57.49426966711086*I, 
    LiB[2, 1, 1, 1, 1, I] -> -0.13314811138616496205664472963701529666372980834377212078034`58.12433501065191 + 
      0.4440049259839328146378433437585339185246991491735464350872`57.647387788393395*I, 
    LiB[-7, 1] -> 0.007217895875394201570614388318929150047942409826722583714818`57.85841061268221, 
    LiB[-5, 3] -> 0.02748357668979178393190014306248425467140142971102656351887`57.439073250787835, 
    LiB[6*I, 2] -> -0.015319463791532943263605061292985205943745671780227633791638`58.18524356448368 - 
      0.0016340142786045787670240783702909962698485104795963816560293`58.2132558472344*I, 
    LiB[4*I, -2, 1, 1] -> -1.8556730800222873383693229869963548673423108932574371088384`58.268501467546585/10^4 + 
      (1.0458997119710066316041906253832331229092916346053669158817`58.01949004339772*I)/10^5, 
    LiB[4*I, -1, 1, 2] -> -5.384784384165315853387530313088071806932826679653895081719`57.731168318099755/10^4 + 
      (7.858278496370716601939635064401145504889970726370039868762`57.89532741608864*I)/10^5, 
    LiB[4*I, -1, 2, 1] -> -2.7392767303255517027108127583903731490635807150500800968974`58.43763590826074/10^4 + 
      (2.760745342881837827063255928579350928078327190542537827026`57.44102634822498*I)/10^5, 
    LiB[4*I, 1, -1, 2] -> 4.994727007589652776915523866955301448630436664273072386683`57.69851175635833/10^4 + 
      (2.1466940229792628936673698720505262215251307734159653184427`58.33177014709042*I)/10^4, 
    LiB[4*I, 1, 1, 2] -> 3.317186343476143904873620388239497319417141070357178750487`57.5207698687671/10^4 + 
      (3.920332013018047027297829709265533897367530260857348192652`57.59332284898875*I)/10^4, 
    LiB[4*I, 1, 2, 1] -> 1.7688475674028658854497831183845860398912145881629850046713`58.24769040866543/10^4 + 
      (1.9200539783785594939039381340754304075766926994818906685365`58.28331343817357*I)/10^4, 
    LiB[4*I, 2, -1, 1] -> 1.74392066100553024520199503454429185080893217391226505704`56.24152672298687/10^4 + 
      (6.647906147212275796628919463864242147741995953101893273201`57.82268487960344*I)/10^5, 
    LiB[4*I, 2, 1, 1] -> 1.2529162709953804208128205414328601669923695716115591205307`58.097922049238626/10^4 + 
      (1.2511273481235305015569007103256436053066389330381648928323`58.0973015173453*I)/10^4, 
    LiB[-3, 1, 1, 1, 1, 1] -> 7.259517745819657225164721134400560509403349694069723796446`57.860907771211686/10^6, 
    LiB[I, -1, -1, 1, I, I, 1, -1] -> 4.525608911587403017042040322380758062348455583911320210894`57.6556770209227/10^6 - 
      (5.227151179106641358112520771582471445051182669988025725016`57.71826506089789*I)/10^6, 
    LiB[I, -1, -1, 1, I, I, 1, I] -> -6.402211203194168760539643202957323525697732468638935298945`57.80632999702911/10^6 - 
      (4.451331273613608509413879308761374931819814174687168053737`57.64848991622113*I)/10^6, 
    LiB[8*I] -> -0.00389153516348690585635659867219845163232080140419100807005`56.59012095904004 + 
      0.9998499902468296563380670592404637814760074330074280697288`57.99993484670503*I, 
    LiB[4*I, 2, 2] -> 0.001213037500902795341714061636339103893383347786412653277213`57.083874227233764 - 
      0.0025005483094304713867736589299611793486859018324646778341547`58.39803524933216*I, 
    LiB[5*I, 2, -1] -> -2.5896079737760561374177385626473149379733525241128447964394`58.41323402365186/10^4 + 
      (9.330142888546590291430089858740152455073202787389383295506`57.96988829489678*I)/10^4, 
    LiB[5*I, 2, 1] -> 3.443998900162340976938437405958569557529040737692198235108`57.53706300409012/10^4 - 
      (8.897096674734145859170184619814924449195086510561791805256`57.949248309583155*I)/10^4, 
    LiB[6*I, -1, -1] -> -7.368457449159910141961786062146146394420896485763559319716`57.86737657993024/10^5 + 
      (6.55104458802454199905446623716986837518318024980307958164`56.81631055535732*I)/10^4, 
    LiB[6*I, -1, 1] -> -6.8590301118005567967446908086848866964555037720702372676`55.83626270945714/10^7 - 
      (6.595399190182724581310712498563872526296872088417871154592`57.81924108659155*I)/10^4, 
    LiB[6*I, 1, -1] -> -1.4510491080224533826295254179969917667430694606086272606175`58.16168211056474/10^4 + 
      (6.375459978000628480115555000085085153513689493301686419662`57.80451152380418*I)/10^4, 
    LiB[6*I, 1, 1] -> 2.1154403007741674105439629119394084532788512545919487145803`58.32540077374191/10^4 - 
      (6.076080512424846421088932239403989197309419338147231183475`57.78362351994226*I)/10^4, 
    LiB[2*I, 2, 1, 2, 1] -> -1.2981947290777993513092698508611512743184615181549246818273`58.11333984147892/10^4 + 
      (1.4279034291507055434736301160265267967397488321157231789392`58.154698836568194*I)/10^5, 
    LiB[2*I, 2, 2, 1, 1] -> -8.774558715795433416727561990175068403385483074639160489041`57.94322528444111/10^5 + 
      (1.3567255812857854018828913819205598031944087615766676144283`58.13249201377223*I)/10^5, 
    LiB[4*I, -1, 1, 1, -1] -> -1.316962526828833223998902229741816690430749186311066170586`57.11957341761707/10^5 - 
      (4.888624924752083596510712545491661799802545980850311496804`57.68918671769762*I)/10^5, 
    LiB[4*I, 1, -1, 1, 1] -> 1.2179141058027033311922674847389572492267916321103891465162`58.08561666047149/10^5 - 
      (4.91664562864789699463290733924434479398264641283545795925`56.6916689072796*I)/10^5, 
    LiB[4*I, 1, 1, -1, 1] -> -3.420423154506789115036284438688365250660723404175622435184`57.534079837722544/10^5 + 
      (3.611851979432753458319639732073534891605639797282086402782`57.55772994379186*I)/10^5, 
    LiB[4*I, 1, 1, 1, -1] -> 4.259104699814159711093091599506584640062386370017771938646`57.629318316287105/10^5 - 
      (2.1491358407701862529434565682079779775059617157470537300346`58.332263866879266*I)/10^5, 
    LiB[4*I, 1, 1, 1, 1] -> -4.3892924015378009063271005607209079166898669037337237758`55.64239451320873/10^5 + 
      (1.3451888233895086302993743884042083806536355547976915315296`58.128783250286645*I)/10^5, 
    LiB[2*I, 1, 1, 1, 1, 1, 1] -> 6.108600085661024513369631809265093518672907774795960864509`57.785941693919746/10^6 + 
      (9.757782277660261168271216282210964142736079915508186442324`57.989351123607605*I)/10^6}; 


==> anc/ACHSIexample.m <==
(* Load package *)

<<"ACHSI.m";

(* Load database *)

DLiSubsRe = Dispatch[Get["LiSubsRew1w6.m"]]; 
DLiSubsIm = Dispatch[Get["LiSubsImw1w6.m"]]; 

(* Up to weight 7
DLiSubsRe = Join[Get["LiSubsRew1w6.m"],Get["LiSubsRew7.m"]]//Dispatch;
DLiSubsIm = Join[Get["LiSubsImw1w6.m"],Get["LiSubsImw7.m"]]//Dispatch;
 *)


(* Convert nested harmonic sums to combination of Psi-functions and MZV's *)

SToPsi[S[-1,2I,-3]] /. Subscript[S, d__] :> Psi[d]/. Subscript[\[Zeta], d__] :> MZV[d]

(* Extract Li({1},{1}) from multiple polylogarithm *)

Li1Extract[Li[1, 1, 2 I]]

(* Evaluation of nested harmonic sum *)

HS[2,-1,I, 2]

S[2,-1,I] /. S[a__] :> HS[a, 2]

(* Analytic continuation of Psi-function *)

PsiAC[S[2,-1,I],-3,1,0]

(* Analytic continuation of nested harmonic sum *)

HSAC[S[2, 2 I], -3, 1, 1]

(* Numerical evaluation for above analytic continuation *)

HSAC[S[2,2I],-3,1,1]/.LiNSubs/.S[a__]:>HS[a,Abs[-3]-1]//N[#,5]&

(* Load the anomalous dimension of twist-1 operators in ABJM model up to third order, computed by R.N. Lee and A.I. Onishchenko in JHEP 05 (2018) 179 arXiv:1712.00412 and JHEP 11 (2019) 018, arXiv:1905.03116 *)

gammaNNLOABJM=<<"gammaNNLOABJM.m";

(* Convert the result for anomalous dimension in ABJM model from H-sums to the usual nested harmonic sums *)

gammaNNLOABJMHS=gammaNNLOABJM/.H[a__]:>HH[a]//.HH[a___,b_/;Sign[b]==I, c___]:>(HH[a,Abs[b]II,c]+HH[a,-Abs[b]II, c])/2/.II->I/.HH[a__]:>S[a]//Expand//Collect[#,h]&;

(* Analytic continuation of anomalous dimension in ABJM model at the "BFKL" value *)

gammaLOABJMHSBFKL=Coefficient[gammaNNLOABJMHS,h^2] /. S[a__]:>(HSAC[S[a], -1*2, 2*2, 0]/.w->-w)+(HSAC[S[a], 0*2, 2*2, 0])//Expand//Collect[#,w]&;
gammaNLOABJMHSBFKL=Coefficient[gammaNNLOABJMHS,h^4] /. S[a__]:>(HSAC[S[a], -1*2, 2*2, 0]/.w->-w)+(HSAC[S[a], 0*2, 2*2, 0])//Expand//Collect[#,w]&;
gammaNNLOABJMHSBFKL=Coefficient[gammaNNLOABJMHS,h^6] /. S[a__]:>(HSAC[S[a], -1*2, 2*2, 0]/.w->-w)+(HSAC[S[a], 0*2, 2*2, 0])//Expand//Collect[#,w]&;

Coefficient[gammaLOABJMHSBFKL,1/w]*h^2/w+Coefficient[gammaNLOABJMHSBFKL,1/w^2]*h^4/w^2+Coefficient[gammaNNLOABJMHSBFKL,1/w^3]*h^6/w^3/.S[a__]:>HS[a,0]

(* Analytic continuation of anomalous dimension in ABJM model at the "slope" value N=0, analytically computed by N. Gromov and G. Sizov in the paper "Exact Slope and Interpolating Functions in N=6 Supersymmetric Chern-Simons Theory", Phys. Rev. Lett. 113 (2014), no. 12 121601, arXiv:1403.1894 *)

gammaNNLOABJMHSSlope=gammaNNLOABJMHS/.S[a__]:>(HSAC[S[a],0*2,0*2,1])/.S[a__]:>HS[a,0]//Expand//Collect[#,w]&


==> anc/gammaNNLOABJM.m <==
(* This file contains the result for the anomalous dimension of twist-1 operators in ABJM model up to third order, computed by R.N. Lee and A.I. Onishchenko in JHEP 05 (2018) 179 arXiv:1712.00412 and JHEP 11 (2019) 018, arXiv:1905.03116 *)

h^2*(4*H[-1] - 8*H[I] + 4*H[1]) + h^4*((-4*pi^2*H[-1])/3 + (8*pi^2*H[I])/3 - 
   (4*pi^2*H[1])/3 + 48*H[-2, -1] - 32*H[-2, I] - 16*H[-2, 1] - 
   16*H[-1, -2] + 32*H[-1, 2*I] - 16*H[-1, 2] - 96*H[I, -2] + 192*H[I, 2*I] - 
   96*H[I, 2] - 96*H[2*I, -1] + 64*H[2*I, I] + 32*H[2*I, 1] - 16*H[1, -2] + 
   32*H[1, 2*I] - 16*H[1, 2] + 48*H[2, -1] - 32*H[2, I] - 16*H[2, 1] + 
   32*H[-1, I, -1] - 32*H[-1, I, 1] + 128*H[I, -1, -1] - 192*H[I, -1, I] + 
   64*H[I, -1, 1] - 256*H[I, I, -1] + 256*H[I, I, I] + 64*H[I, 1, -1] - 
   64*H[I, 1, I] + 32*H[1, I, -1] - 32*H[1, I, 1]) + 
 h^6*((320*pi^2*H[-3])/3 + 64*ln2*pi^2*H[-2] - 288*z3*H[-2] + 
   (7*pi^4*H[-1])/5 - (14*pi^4*H[I])/5 - 128*ln2*pi^2*H[2*I] + 
   576*z3*H[2*I] - (640*pi^2*H[3*I])/3 + (7*pi^4*H[1])/5 + 64*ln2*pi^2*H[2] - 
   288*z3*H[2] + (320*pi^2*H[3])/3 + 768*H[-3, -2] + 512*H[-3, 2*I] - 
   1280*H[-3, 2] - 768*H[-2, -3] - (256*pi^2*H[-2, -1])/3 + 
   256*pi^2*H[-2, I] + 1536*H[-2, 3*I] - (128*pi^2*H[-2, 1])/3 - 
   768*H[-2, 3] + 256*H[-1, -4] - 32*pi^2*H[-1, -2] - 32*ln2*pi^2*H[-1, -1] + 
   144*z3*H[-1, -1] + 64*ln2*pi^2*H[-1, I] - 288*z3*H[-1, I] + 
   64*pi^2*H[-1, 2*I] - 512*H[-1, 4*I] - 32*ln2*pi^2*H[-1, 1] + 
   144*z3*H[-1, 1] - 32*pi^2*H[-1, 2] + 256*H[-1, 4] + 512*H[I, -4] + 
   320*pi^2*H[I, -2] + 64*ln2*pi^2*H[I, -1] - 288*z3*H[I, -1] - 
   128*ln2*pi^2*H[I, I] + 576*z3*H[I, I] - 640*pi^2*H[I, 2*I] - 
   1024*H[I, 4*I] + 64*ln2*pi^2*H[I, 1] - 288*z3*H[I, 1] + 320*pi^2*H[I, 2] + 
   512*H[I, 4] - 512*H[2*I, -3] + (512*pi^2*H[2*I, -1])/3 - 
   512*pi^2*H[2*I, I] + 1024*H[2*I, 3*I] + (256*pi^2*H[2*I, 1])/3 - 
   512*H[2*I, 3] - 1536*H[3*I, -2] - 1024*H[3*I, 2*I] + 2560*H[3*I, 2] + 
   256*H[1, -4] - 32*pi^2*H[1, -2] - 32*ln2*pi^2*H[1, -1] + 144*z3*H[1, -1] + 
   64*ln2*pi^2*H[1, I] - 288*z3*H[1, I] + 64*pi^2*H[1, 2*I] - 512*H[1, 4*I] - 
   32*ln2*pi^2*H[1, 1] + 144*z3*H[1, 1] - 32*pi^2*H[1, 2] + 256*H[1, 4] - 
   768*H[2, -3] - (256*pi^2*H[2, -1])/3 + 256*pi^2*H[2, I] + 1536*H[2, 3*I] - 
   (128*pi^2*H[2, 1])/3 - 768*H[2, 3] + 768*H[3, -2] + 512*H[3, 2*I] - 
   1280*H[3, 2] + 1152*H[-3, -1, -1] - 768*H[-3, -1, I] - 384*H[-3, -1, 1] - 
   1792*H[-3, I, -1] + 1536*H[-3, I, I] + 256*H[-3, I, 1] - 
   384*H[-3, 1, -1] + 256*H[-3, 1, I] + 128*H[-3, 1, 1] + 
   1920*H[-2, -2, -1] - 1536*H[-2, -2, I] - 384*H[-2, -2, 1] + 
   1408*H[-2, -1, -2] - 3840*H[-2, -1, 2*I] + 2432*H[-2, -1, 2] + 
   256*H[-2, I, -2] + 3584*H[-2, I, 2*I] - 3840*H[-2, I, 2] - 
   2816*H[-2, 2*I, -1] + 3072*H[-2, 2*I, I] - 256*H[-2, 2*I, 1] - 
   128*H[-2, 1, -2] - 768*H[-2, 1, 2*I] + 896*H[-2, 1, 2] + 
   2944*H[-2, 2, -1] - 3584*H[-2, 2, I] + 640*H[-2, 2, 1] - 
   768*H[-1, -3, -1] + 768*H[-1, -3, I] - 960*H[-1, -2, -2] + 
   896*H[-1, -2, 2*I] + 64*H[-1, -2, 2] - 256*H[-1, -1, -3] - 
   16*pi^2*H[-1, -1, -1] - 32*pi^2*H[-1, -1, I] + 512*H[-1, -1, 3*I] - 
   16*pi^2*H[-1, -1, 1] - 256*H[-1, -1, 3] + 1024*H[-1, I, -3] - 
   (224*pi^2*H[-1, I, -1])/3 + (704*pi^2*H[-1, I, I])/3 - 
   2048*H[-1, I, 3*I] - 32*pi^2*H[-1, I, 1] + 1024*H[-1, I, 3] + 
   2176*H[-1, 2*I, -2] - 2304*H[-1, 2*I, 2*I] + 128*H[-1, 2*I, 2] + 
   1536*H[-1, 3*I, -1] - 1536*H[-1, 3*I, I] - 256*H[-1, 1, -3] - 
   16*pi^2*H[-1, 1, -1] - 32*pi^2*H[-1, 1, I] + 512*H[-1, 1, 3*I] - 
   16*pi^2*H[-1, 1, 1] - 256*H[-1, 1, 3] - 960*H[-1, 2, -2] + 
   896*H[-1, 2, 2*I] + 64*H[-1, 2, 2] - 768*H[-1, 3, -1] + 768*H[-1, 3, I] - 
   4096*H[I, -3, -1] + 3584*H[I, -3, I] + 512*H[I, -3, 1] - 
   640*H[I, -2, -2] + 5376*H[I, -2, 2*I] - 4736*H[I, -2, 2] - 
   3584*H[I, -1, -3] - (416*pi^2*H[I, -1, -1])/3 + 
   (1088*pi^2*H[I, -1, I])/3 + 7168*H[I, -1, 3*I] - 96*pi^2*H[I, -1, 1] - 
   3584*H[I, -1, 3] + 3072*H[I, I, -3] + 448*pi^2*H[I, I, -1] - 
   (2944*pi^2*H[I, I, I])/3 - 6144*H[I, I, 3*I] + (832*pi^2*H[I, I, 1])/3 + 
   3072*H[I, I, 3] + 2816*H[I, 2*I, -2] - 13824*H[I, 2*I, 2*I] + 
   11008*H[I, 2*I, 2] + 8192*H[I, 3*I, -1] - 7168*H[I, 3*I, I] - 
   1024*H[I, 3*I, 1] - 512*H[I, 1, -3] - 96*pi^2*H[I, 1, -1] + 
   (832*pi^2*H[I, 1, I])/3 + 1024*H[I, 1, 3*I] - (160*pi^2*H[I, 1, 1])/3 - 
   512*H[I, 1, 3] - 2688*H[I, 2, -2] + 9472*H[I, 2, 2*I] - 6784*H[I, 2, 2] - 
   4096*H[I, 3, -1] + 3584*H[I, 3, I] + 512*H[I, 3, 1] - 
   1792*H[2*I, -2, -1] + 1792*H[2*I, -2, 1] - 768*H[2*I, -1, -2] + 
   3584*H[2*I, -1, 2*I] - 2816*H[2*I, -1, 2] - 3584*H[2*I, I, -2] - 
   1024*H[2*I, I, 2*I] + 4608*H[2*I, I, 2] + 1536*H[2*I, 2*I, -1] - 
   1536*H[2*I, 2*I, 1] + 1280*H[2*I, 1, -2] - 512*H[2*I, 1, 2*I] - 
   768*H[2*I, 1, 2] - 3840*H[2*I, 2, -1] + 4096*H[2*I, 2, I] - 
   256*H[2*I, 2, 1] - 2304*H[3*I, -1, -1] + 1536*H[3*I, -1, I] + 
   768*H[3*I, -1, 1] + 3584*H[3*I, I, -1] - 3072*H[3*I, I, I] - 
   512*H[3*I, I, 1] + 768*H[3*I, 1, -1] - 512*H[3*I, 1, I] - 
   256*H[3*I, 1, 1] - 768*H[1, -3, -1] + 768*H[1, -3, I] - 960*H[1, -2, -2] + 
   896*H[1, -2, 2*I] + 64*H[1, -2, 2] - 256*H[1, -1, -3] - 
   16*pi^2*H[1, -1, -1] - 32*pi^2*H[1, -1, I] + 512*H[1, -1, 3*I] - 
   16*pi^2*H[1, -1, 1] - 256*H[1, -1, 3] + 1024*H[1, I, -3] - 
   (224*pi^2*H[1, I, -1])/3 + (704*pi^2*H[1, I, I])/3 - 2048*H[1, I, 3*I] - 
   32*pi^2*H[1, I, 1] + 1024*H[1, I, 3] + 2176*H[1, 2*I, -2] - 
   2304*H[1, 2*I, 2*I] + 128*H[1, 2*I, 2] + 1536*H[1, 3*I, -1] - 
   1536*H[1, 3*I, I] - 256*H[1, 1, -3] - 16*pi^2*H[1, 1, -1] - 
   32*pi^2*H[1, 1, I] + 512*H[1, 1, 3*I] - 16*pi^2*H[1, 1, 1] - 
   256*H[1, 1, 3] - 960*H[1, 2, -2] + 896*H[1, 2, 2*I] + 64*H[1, 2, 2] - 
   768*H[1, 3, -1] + 768*H[1, 3, I] + 1920*H[2, -2, -1] - 1536*H[2, -2, I] - 
   384*H[2, -2, 1] + 1408*H[2, -1, -2] - 3840*H[2, -1, 2*I] + 
   2432*H[2, -1, 2] + 256*H[2, I, -2] + 3584*H[2, I, 2*I] - 3840*H[2, I, 2] - 
   2816*H[2, 2*I, -1] + 3072*H[2, 2*I, I] - 256*H[2, 2*I, 1] - 
   128*H[2, 1, -2] - 768*H[2, 1, 2*I] + 896*H[2, 1, 2] + 2944*H[2, 2, -1] - 
   3584*H[2, 2, I] + 640*H[2, 2, 1] + 1152*H[3, -1, -1] - 768*H[3, -1, I] - 
   384*H[3, -1, 1] - 1792*H[3, I, -1] + 1536*H[3, I, I] + 256*H[3, I, 1] - 
   384*H[3, 1, -1] + 256*H[3, 1, I] + 128*H[3, 1, 1] - 
   3072*H[-2, -1, -1, -1] + 4096*H[-2, -1, -1, I] - 1024*H[-2, -1, -1, 1] + 
   5120*H[-2, -1, I, -1] - 5120*H[-2, -1, I, I] - 1024*H[-2, -1, 1, -1] + 
   1024*H[-2, -1, 1, I] + 3328*H[-2, I, -1, -1] - 3072*H[-2, I, -1, I] - 
   256*H[-2, I, -1, 1] - 7168*H[-2, I, I, -1] + 7168*H[-2, I, I, I] - 
   256*H[-2, I, 1, -1] + 256*H[-2, I, 1, 1] - 1024*H[-2, 1, -1, -1] + 
   1024*H[-2, 1, -1, I] + 1024*H[-2, 1, I, -1] - 1024*H[-2, 1, I, I] - 
   512*H[-1, -2, -1, I] + 512*H[-1, -2, -1, 1] - 640*H[-1, -2, I, -1] + 
   768*H[-1, -2, I, I] - 128*H[-1, -2, I, 1] + 512*H[-1, -2, 1, -1] - 
   512*H[-1, -2, 1, I] + 256*H[-1, -1, -2, -1] - 256*H[-1, -1, -2, I] + 
   192*H[-1, -1, -1, -2] - 384*H[-1, -1, -1, 2*I] + 192*H[-1, -1, -1, 2] - 
   1152*H[-1, -1, I, -2] + 1280*H[-1, -1, I, 2*I] - 128*H[-1, -1, I, 2] - 
   1536*H[-1, -1, 2*I, -1] + 1536*H[-1, -1, 2*I, I] + 192*H[-1, -1, 1, -2] - 
   384*H[-1, -1, 1, 2*I] + 192*H[-1, -1, 1, 2] + 256*H[-1, -1, 2, -1] - 
   256*H[-1, -1, 2, I] - 384*H[-1, I, -2, -1] + 1536*H[-1, I, -2, I] - 
   1152*H[-1, I, -2, 1] - 512*H[-1, I, -1, -2] + 512*H[-1, I, -1, 2] + 
   3584*H[-1, I, I, -2] - 3072*H[-1, I, I, 2*I] - 512*H[-1, I, I, 2] + 
   1792*H[-1, I, 2*I, -1] - 3072*H[-1, I, 2*I, I] + 1280*H[-1, I, 2*I, 1] - 
   1024*H[-1, I, 1, -2] + 1024*H[-1, I, 1, 2*I] + 640*H[-1, I, 2, -1] - 
   512*H[-1, I, 2, I] - 128*H[-1, I, 2, 1] - 384*H[-1, 2*I, -1, -1] + 
   1536*H[-1, 2*I, -1, I] - 1152*H[-1, 2*I, -1, 1] + 1792*H[-1, 2*I, I, -1] - 
   2048*H[-1, 2*I, I, I] + 256*H[-1, 2*I, I, 1] - 1152*H[-1, 2*I, 1, -1] + 
   1024*H[-1, 2*I, 1, I] + 128*H[-1, 2*I, 1, 1] + 256*H[-1, 1, -2, -1] - 
   256*H[-1, 1, -2, I] + 192*H[-1, 1, -1, -2] - 384*H[-1, 1, -1, 2*I] + 
   192*H[-1, 1, -1, 2] - 1152*H[-1, 1, I, -2] + 1280*H[-1, 1, I, 2*I] - 
   128*H[-1, 1, I, 2] - 1536*H[-1, 1, 2*I, -1] + 1536*H[-1, 1, 2*I, I] + 
   192*H[-1, 1, 1, -2] - 384*H[-1, 1, 1, 2*I] + 192*H[-1, 1, 1, 2] + 
   256*H[-1, 1, 2, -1] - 256*H[-1, 1, 2, I] - 512*H[-1, 2, -1, I] + 
   512*H[-1, 2, -1, 1] - 640*H[-1, 2, I, -1] + 768*H[-1, 2, I, I] - 
   128*H[-1, 2, I, 1] + 512*H[-1, 2, 1, -1] - 512*H[-1, 2, 1, I] + 
   6016*H[I, -2, -1, -1] - 6656*H[I, -2, -1, I] + 640*H[I, -2, -1, 1] - 
   12032*H[I, -2, I, -1] + 10240*H[I, -2, I, I] + 1792*H[I, -2, I, 1] + 
   640*H[I, -2, 1, -1] - 640*H[I, -2, 1, 1] + 7296*H[I, -1, -2, -1] - 
   7680*H[I, -1, -2, I] + 384*H[I, -1, -2, 1] + 4864*H[I, -1, -1, -2] - 
   10752*H[I, -1, -1, 2*I] + 5888*H[I, -1, -1, 2] - 7168*H[I, -1, I, -2] + 
   18432*H[I, -1, I, 2*I] - 11264*H[I, -1, I, 2] - 13568*H[I, -1, 2*I, -1] + 
   15360*H[I, -1, 2*I, I] - 1792*H[I, -1, 2*I, 1] + 1280*H[I, -1, 1, -2] - 
   3584*H[I, -1, 1, 2*I] + 2304*H[I, -1, 1, 2] + 8320*H[I, -1, 2, -1] - 
   9728*H[I, -1, 2, I] + 1408*H[I, -1, 2, 1] - 9728*H[I, I, -2, -1] + 
   7168*H[I, I, -2, I] + 2560*H[I, I, -2, 1] - 5888*H[I, I, -1, -2] + 
   15872*H[I, I, -1, 2*I] - 9984*H[I, I, -1, 2] + 4608*H[I, I, I, -2] - 
   21504*H[I, I, I, 2*I] + 16896*H[I, I, I, 2] + 19456*H[I, I, 2*I, -1] - 
   18432*H[I, I, 2*I, I] - 1024*H[I, I, 2*I, 1] + 256*H[I, I, 1, -2] + 
   3584*H[I, I, 1, 2*I] - 3840*H[I, I, 1, 2] - 13824*H[I, I, 2, -1] + 
   15360*H[I, I, 2, I] - 1536*H[I, I, 2, 1] - 12288*H[I, 2*I, -1, -1] + 
   14336*H[I, 2*I, -1, I] - 2048*H[I, 2*I, -1, 1] + 25088*H[I, 2*I, I, -1] - 
   23552*H[I, 2*I, I, I] - 1536*H[I, 2*I, I, 1] - 2048*H[I, 2*I, 1, -1] + 
   2048*H[I, 2*I, 1, I] + 2176*H[I, 1, -2, -1] - 1536*H[I, 1, -2, I] - 
   640*H[I, 1, -2, 1] + 1280*H[I, 1, -1, -2] - 3584*H[I, 1, -1, 2*I] + 
   2304*H[I, 1, -1, 2] + 4096*H[I, 1, I, 2*I] - 4096*H[I, 1, I, 2] - 
   3328*H[I, 1, 2*I, -1] + 3072*H[I, 1, 2*I, I] + 256*H[I, 1, 2*I, 1] - 
   256*H[I, 1, 1, -2] - 512*H[I, 1, 1, 2*I] + 768*H[I, 1, 1, 2] + 
   3200*H[I, 1, 2, -1] - 3584*H[I, 1, 2, I] + 384*H[I, 1, 2, 1] + 
   7040*H[I, 2, -1, -1] - 8704*H[I, 2, -1, I] + 1664*H[I, 2, -1, 1] - 
   14080*H[I, 2, I, -1] + 14336*H[I, 2, I, I] - 256*H[I, 2, I, 1] + 
   1664*H[I, 2, 1, -1] - 2048*H[I, 2, 1, I] + 384*H[I, 2, 1, 1] + 
   4608*H[2*I, -1, -1, -1] - 5632*H[2*I, -1, -1, I] + 
   1024*H[2*I, -1, -1, 1] - 7680*H[2*I, -1, I, -1] + 6144*H[2*I, -1, I, I] + 
   1536*H[2*I, -1, I, 1] + 1024*H[2*I, -1, 1, -1] - 512*H[2*I, -1, 1, I] - 
   512*H[2*I, -1, 1, 1] - 4096*H[2*I, I, -1, -1] + 2048*H[2*I, I, -1, I] + 
   2048*H[2*I, I, -1, 1] + 10240*H[2*I, I, I, -1] - 8192*H[2*I, I, I, I] - 
   2048*H[2*I, I, I, 1] + 2048*H[2*I, I, 1, -1] - 2048*H[2*I, I, 1, I] + 
   1024*H[2*I, 1, -1, -1] - 512*H[2*I, 1, -1, I] - 512*H[2*I, 1, -1, 1] - 
   512*H[2*I, 1, I, -1] + 512*H[2*I, 1, I, 1] - 512*H[2*I, 1, 1, -1] + 
   512*H[2*I, 1, 1, I] - 512*H[1, -2, -1, I] + 512*H[1, -2, -1, 1] - 
   640*H[1, -2, I, -1] + 768*H[1, -2, I, I] - 128*H[1, -2, I, 1] + 
   512*H[1, -2, 1, -1] - 512*H[1, -2, 1, I] + 256*H[1, -1, -2, -1] - 
   256*H[1, -1, -2, I] + 192*H[1, -1, -1, -2] - 384*H[1, -1, -1, 2*I] + 
   192*H[1, -1, -1, 2] - 1152*H[1, -1, I, -2] + 1280*H[1, -1, I, 2*I] - 
   128*H[1, -1, I, 2] - 1536*H[1, -1, 2*I, -1] + 1536*H[1, -1, 2*I, I] + 
   192*H[1, -1, 1, -2] - 384*H[1, -1, 1, 2*I] + 192*H[1, -1, 1, 2] + 
   256*H[1, -1, 2, -1] - 256*H[1, -1, 2, I] - 384*H[1, I, -2, -1] + 
   1536*H[1, I, -2, I] - 1152*H[1, I, -2, 1] - 512*H[1, I, -1, -2] + 
   512*H[1, I, -1, 2] + 3584*H[1, I, I, -2] - 3072*H[1, I, I, 2*I] - 
   512*H[1, I, I, 2] + 1792*H[1, I, 2*I, -1] - 3072*H[1, I, 2*I, I] + 
   1280*H[1, I, 2*I, 1] - 1024*H[1, I, 1, -2] + 1024*H[1, I, 1, 2*I] + 
   640*H[1, I, 2, -1] - 512*H[1, I, 2, I] - 128*H[1, I, 2, 1] - 
   384*H[1, 2*I, -1, -1] + 1536*H[1, 2*I, -1, I] - 1152*H[1, 2*I, -1, 1] + 
   1792*H[1, 2*I, I, -1] - 2048*H[1, 2*I, I, I] + 256*H[1, 2*I, I, 1] - 
   1152*H[1, 2*I, 1, -1] + 1024*H[1, 2*I, 1, I] + 128*H[1, 2*I, 1, 1] + 
   256*H[1, 1, -2, -1] - 256*H[1, 1, -2, I] + 192*H[1, 1, -1, -2] - 
   384*H[1, 1, -1, 2*I] + 192*H[1, 1, -1, 2] - 1152*H[1, 1, I, -2] + 
   1280*H[1, 1, I, 2*I] - 128*H[1, 1, I, 2] - 1536*H[1, 1, 2*I, -1] + 
   1536*H[1, 1, 2*I, I] + 192*H[1, 1, 1, -2] - 384*H[1, 1, 1, 2*I] + 
   192*H[1, 1, 1, 2] + 256*H[1, 1, 2, -1] - 256*H[1, 1, 2, I] - 
   512*H[1, 2, -1, I] + 512*H[1, 2, -1, 1] - 640*H[1, 2, I, -1] + 
   768*H[1, 2, I, I] - 128*H[1, 2, I, 1] + 512*H[1, 2, 1, -1] - 
   512*H[1, 2, 1, I] - 3072*H[2, -1, -1, -1] + 4096*H[2, -1, -1, I] - 
   1024*H[2, -1, -1, 1] + 5120*H[2, -1, I, -1] - 5120*H[2, -1, I, I] - 
   1024*H[2, -1, 1, -1] + 1024*H[2, -1, 1, I] + 3328*H[2, I, -1, -1] - 
   3072*H[2, I, -1, I] - 256*H[2, I, -1, 1] - 7168*H[2, I, I, -1] + 
   7168*H[2, I, I, I] - 256*H[2, I, 1, -1] + 256*H[2, I, 1, 1] - 
   1024*H[2, 1, -1, -1] + 1024*H[2, 1, -1, I] + 1024*H[2, 1, I, -1] - 
   1024*H[2, 1, I, I] + 768*H[-1, -1, -1, I, -1] - 768*H[-1, -1, -1, I, I] + 
   384*H[-1, -1, I, -1, -1] - 1024*H[-1, -1, I, -1, I] + 
   640*H[-1, -1, I, -1, 1] - 1024*H[-1, -1, I, I, -1] + 
   1024*H[-1, -1, I, I, I] + 640*H[-1, -1, I, 1, -1] - 
   512*H[-1, -1, I, 1, I] - 128*H[-1, -1, I, 1, 1] + 
   768*H[-1, -1, 1, I, -1] - 768*H[-1, -1, 1, I, I] - 
   1536*H[-1, I, -1, -1, -1] + 1536*H[-1, I, -1, -1, I] + 
   2304*H[-1, I, -1, I, -1] - 1024*H[-1, I, -1, I, I] - 
   1280*H[-1, I, -1, I, 1] - 512*H[-1, I, -1, 1, I] + 
   512*H[-1, I, -1, 1, 1] + 2048*H[-1, I, I, -1, I] - 
   2048*H[-1, I, I, -1, 1] - 1536*H[-1, I, I, I, -1] + 
   1536*H[-1, I, I, I, 1] - 2048*H[-1, I, I, 1, -1] + 
   2048*H[-1, I, I, 1, I] - 512*H[-1, I, 1, -1, I] + 512*H[-1, I, 1, -1, 1] - 
   768*H[-1, I, 1, I, -1] + 1024*H[-1, I, 1, I, I] - 256*H[-1, I, 1, I, 1] + 
   512*H[-1, I, 1, 1, -1] - 512*H[-1, I, 1, 1, I] + 768*H[-1, 1, -1, I, -1] - 
   768*H[-1, 1, -1, I, I] + 384*H[-1, 1, I, -1, -1] - 
   1024*H[-1, 1, I, -1, I] + 640*H[-1, 1, I, -1, 1] - 
   1024*H[-1, 1, I, I, -1] + 1024*H[-1, 1, I, I, I] + 
   640*H[-1, 1, I, 1, -1] - 512*H[-1, 1, I, 1, I] - 128*H[-1, 1, I, 1, 1] + 
   768*H[-1, 1, 1, I, -1] - 768*H[-1, 1, 1, I, I] - 
   6144*H[I, -1, -1, -1, -1] + 9216*H[I, -1, -1, -1, I] - 
   3072*H[I, -1, -1, -1, 1] + 11520*H[I, -1, -1, I, -1] - 
   13312*H[I, -1, -1, I, I] + 1792*H[I, -1, -1, I, 1] - 
   3072*H[I, -1, -1, 1, -1] + 4096*H[I, -1, -1, 1, I] - 
   1024*H[I, -1, -1, 1, 1] + 12288*H[I, -1, I, -1, -1] - 
   16384*H[I, -1, I, -1, I] + 4096*H[I, -1, I, -1, 1] - 
   23040*H[I, -1, I, I, -1] + 24576*H[I, -1, I, I, I] - 
   1536*H[I, -1, I, I, 1] + 4096*H[I, -1, I, 1, -1] - 
   4096*H[I, -1, I, 1, I] - 3072*H[I, -1, 1, -1, -1] + 
   4096*H[I, -1, 1, -1, I] - 1024*H[I, -1, 1, -1, 1] + 
   5376*H[I, -1, 1, I, -1] - 5120*H[I, -1, 1, I, I] - 256*H[I, -1, 1, I, 1] - 
   1024*H[I, -1, 1, 1, -1] + 1024*H[I, -1, 1, 1, I] + 
   12288*H[I, I, -1, -1, -1] - 16384*H[I, I, -1, -1, I] + 
   4096*H[I, I, -1, -1, 1] - 24576*H[I, I, -1, I, -1] + 
   23552*H[I, I, -1, I, I] + 1024*H[I, I, -1, I, 1] + 
   4096*H[I, I, -1, 1, -1] - 4096*H[I, I, -1, 1, I] - 
   17920*H[I, I, I, -1, -1] + 20480*H[I, I, I, -1, I] - 
   2560*H[I, I, I, -1, 1] + 38912*H[I, I, I, I, -1] - 
   36864*H[I, I, I, I, I] - 2048*H[I, I, I, I, 1] - 2560*H[I, I, I, 1, -1] + 
   2048*H[I, I, I, 1, I] + 512*H[I, I, I, 1, 1] + 4096*H[I, I, 1, -1, -1] - 
   4096*H[I, I, 1, -1, I] - 8192*H[I, I, 1, I, -1] + 7168*H[I, I, 1, I, I] + 
   1024*H[I, I, 1, I, 1] - 3072*H[I, 1, -1, -1, -1] + 
   4096*H[I, 1, -1, -1, I] - 1024*H[I, 1, -1, -1, 1] + 
   5376*H[I, 1, -1, I, -1] - 5120*H[I, 1, -1, I, I] - 256*H[I, 1, -1, I, 1] - 
   1024*H[I, 1, -1, 1, -1] + 1024*H[I, 1, -1, 1, I] + 
   4096*H[I, 1, I, -1, -1] - 4096*H[I, 1, I, -1, I] - 
   8704*H[I, 1, I, I, -1] + 8192*H[I, 1, I, I, I] + 512*H[I, 1, I, I, 1] - 
   1024*H[I, 1, 1, -1, -1] + 1024*H[I, 1, 1, -1, I] + 
   1280*H[I, 1, 1, I, -1] - 1024*H[I, 1, 1, I, I] - 256*H[I, 1, 1, I, 1] + 
   768*H[1, -1, -1, I, -1] - 768*H[1, -1, -1, I, I] + 
   384*H[1, -1, I, -1, -1] - 1024*H[1, -1, I, -1, I] + 
   640*H[1, -1, I, -1, 1] - 1024*H[1, -1, I, I, -1] + 
   1024*H[1, -1, I, I, I] + 640*H[1, -1, I, 1, -1] - 512*H[1, -1, I, 1, I] - 
   128*H[1, -1, I, 1, 1] + 768*H[1, -1, 1, I, -1] - 768*H[1, -1, 1, I, I] - 
   1536*H[1, I, -1, -1, -1] + 1536*H[1, I, -1, -1, I] + 
   2304*H[1, I, -1, I, -1] - 1024*H[1, I, -1, I, I] - 
   1280*H[1, I, -1, I, 1] - 512*H[1, I, -1, 1, I] + 512*H[1, I, -1, 1, 1] + 
   2048*H[1, I, I, -1, I] - 2048*H[1, I, I, -1, 1] - 1536*H[1, I, I, I, -1] + 
   1536*H[1, I, I, I, 1] - 2048*H[1, I, I, 1, -1] + 2048*H[1, I, I, 1, I] - 
   512*H[1, I, 1, -1, I] + 512*H[1, I, 1, -1, 1] - 768*H[1, I, 1, I, -1] + 
   1024*H[1, I, 1, I, I] - 256*H[1, I, 1, I, 1] + 512*H[1, I, 1, 1, -1] - 
   512*H[1, I, 1, 1, I] + 768*H[1, 1, -1, I, -1] - 768*H[1, 1, -1, I, I] + 
   384*H[1, 1, I, -1, -1] - 1024*H[1, 1, I, -1, I] + 640*H[1, 1, I, -1, 1] - 
   1024*H[1, 1, I, I, -1] + 1024*H[1, 1, I, I, I] + 640*H[1, 1, I, 1, -1] - 
   512*H[1, 1, I, 1, I] - 128*H[1, 1, I, 1, 1] + 768*H[1, 1, 1, I, -1] - 
   768*H[1, 1, 1, I, I])

